Conjugate Plateau constructions in product spaces

This survey paper investigates, from a purely geometric point of view, Daniel's isometric conjugation between minimal and constant mean curvature surfaces immersed in homogeneous Riemannian three-manifolds with isometry group of dimension four. On the one hand, we collect the results and strategies in the literature that have been developed so far to deal with the analysis of conjugate surfaces and their embeddedness. On the other hand, we revisit some constructions of constant mean curvature surfaces in the homogeneous product spaces $\mathbb{S}^2\times\mathbb{R}$, $\mathbb{H}^2\times\mathbb{R}$ and $\mathbb{R}^3$ having different topologies and geometric properties depending on the value of the mean curvature. Finally, we also provide some numerical pictures using Surface Evolver.

==> anc/minimal-S2xS1-sphere.fe <==
// Evolver files for "Conjugate Plateau constructions in product spaces"
// Jesús Castro-Infantes, José M. Manzano, Francisco Torralbo. February 2022

// Evolver data for a minimal sphere in S2xR

// METRIC 
// We consider the isometric model S^2xR as R^3-{(0,0,0)}
//    (p, t) |-> e^{t}p
// The inverse of the isometry is
//    q |-> (q/|q|, log|q|)
// The induced metric is conformal to the Euclidean one and it is given by

conformal_metric 1/(x^2 + y^2 + z^2)

// Definition of the triangulation of a cube with center in (0,0,0).

#define angle  pi/4
#define radius 1

VERTICES   

// Cube
301  radius*cos(0)*cos(-angle)      radius*sin(0)*cos(-angle)       radius*sin(-angle)            
302  radius*cos(pi/2)*cos(-angle)   radius*sin(pi/2)*cos(-angle)    radius*sin(-angle)      
303  radius*cos(pi)*cos(-angle)     radius*sin(pi)*cos(-angle)      radius*sin(-angle)          
304  radius*cos(3*pi/2)*cos(-angle) radius*sin(3*pi/2)*cos(-angle)  radius*sin(-angle)  
305  radius*cos(0)*cos(angle)       radius*sin(0)*cos(angle)        radius*sin(angle)               
306  radius*cos(pi/2)*cos(angle)    radius*sin(pi/2)*cos(angle)     radius*sin(angle)         
307  radius*cos(pi)*cos(angle)      radius*sin(pi)*cos(angle)       radius*sin(angle)             
308  radius*cos(3*pi/2)*cos(angle)  radius*sin(3*pi/2)*cos(angle)   radius*sin(angle)     


EDGES
// Cube
301   301 302   
302   302 303   
303   303 304   
304   304 301   
305   305 306   
306   306 307   
307   307 308   
308   308 305   
309   301 305   
310   302 306   
311   303 307   
312   304 308   


FACES
// Cube
301   301 310   -305  -309     no_refine
302   302 311   -306 -310    no_refine
303   303 312   -307 -311    no_refine
304   304 309   -308 -312    no_refine
305   305 306    307  308    no_refine
306  -304 -303  -302  -301     no_refine


BODIES
1 301 302 303 304 305 306

read


// EVOLUTION COMMANDS
run := {{r}3;{{V}10;u;}5;g100}

// SHOW SURFACE
// Use the commands `e` and `g` in graphical mode for hidding the edges and smooth the faces.
s
e
lldd
q

// EVOLVE
/* run */


==> anc/minimal-S2xS1.fe <==
// Evolver files for "Conjugate Plateau constructions in product spaces"
// Jesús Castro-Infantes, José M. Manzano, Francisco Torralbo. February 2022

// Evolver data for singly periodic minimal surfaces in S2xR

// The surfaces approximate by Evolver in this files are constructed in:
// @article {MPT2016,
//     AUTHOR = {Manzano, Jos\'{e} M. and Plehnert, Julia and Torralbo, Francisco},
//      TITLE = {Compact embedded minimal surfaces in {$\Bbb S^2\times\Bbb
//               S^1$}},
//    JOURNAL = {Comm. Anal. Geom.},
//   FJOURNAL = {Communications in Analysis and Geometry},
//     VOLUME = {24},
//       YEAR = {2016},
//     NUMBER = {2},
//      PAGES = {409--429},
//       ISSN = {1019-8385},
//    MRCLASS = {53A10 (53C42)},
//   MRNUMBER = {3514565},
//        DOI = {10.4310/CAG.2016.v24.n2.a7},
//        URL = {https://doi.org/10.4310/CAG.2016.v24.n2.a7},
// }
	

// METRIC 
// We consider the isometric model S^2xR as R^3-{(0,0,0)}
//    (p, t) |-> e^{t}p
// The inverse of the isometry is
//    q |-> (q/|q|, log|q|)
// The induced metric is conformal to the Euclidean one and it is given by
conformal_metric 1/(x^2 + y^2 + z^2)

// Acording with Evolver manual (see http://facstaff.susqu.edu/brakke/evolver/html/model.htm#Riemannian-metric) "the metric is used solely to calculate lengths and areas. It is not used for volume. To get a volume constraint on a body, you will have to define your own named quantity constraint".

// The following list of files contains the parameters for different genus
/* #include "parameters-g3.fe" */
/* #include "parameters-g5.fe" */
#include "parameters-g9.fe"


// SYMMETRIES
view_transform_generators 3
// generator A: reflection in z = 0 plane
1 0 0 0
0 1 0 0
0 0 -1 0
0 0 0 1

// generator B: reflection on the y = 0 plane
1  0 0 0
0 -1 0 0 
0  0 1 0
0  0 0 1

// generator C: reflection on the plane containing the z-axis with an angle pi/kk with x-axis (g_plane)
cos(2*pi/kk)   sin(2*pi/kk)    0     0
sin(2*pi/kk)  -cos(2*pi/kk)    0     0
0             0               1     0
0             0               0     1

// PLANES CONSTRAINT
constraint z_plane 
formula: z = 0

constraint sphere_top
formula: x^2 + y^2 + z^2 = (1+hE)^2

constraint sphere
formula: x^2 + y^2 + z^2 = 1

constraint sphere_in
formula: x^2 + y^2 + z^2 = 1/(1+hE)^2

constraint y_plane
formula: y = 0

// Plane containing the z-axis with an angle pi/kk
constraint g_plane 
formula: -x * sin(pi/kk) +y * cos(pi/kk) = 0

// ÁNGULO DE CONTACTO DE LA SUPERFICIE CON LOS PLANOS.
// Si una superficie M es solución de un problema de Plateau con frontera libre respecto a una superficie de ligadura S, entonces M corta a S ortogonalmente (https://www.ugr.es/~jperez/docencia/Evolver/tutorial6.html). 
// Puesto que el modelo de S^2xR usado es conforme, los ángulos seguirán siendo ortogonales.


VERTICES   
// Fundamental piece
1   r1                          0                           1 + hE      constraint y_plane sphere_top
// 2 = pto medio 1-3
2   (r1+r2+1)/2                 0                           (1+hE)/2    constraint y_plane             
3   1 + r2                      0                           0           constraint y_plane z_plane
4   cos(theta)                  sin(theta)                  0           constraint z_plane sphere
// 5 = pto medio 4-6
5   cos(theta)*(r1+1)/2         sin(theta)*(r1+1)/2         (1+hE)/2               
6   r1*cos(theta)               r1*sin(theta)               1 + hE      constraint sphere_top
7   r1*cos(pi/kk)               r1*sin(pi/kk)               1 + hE      constraint sphere_top g_plane
// 8 = pto medio 7-9  
8   cos(pi/kk)*(r1+cos(phi))/2  sin(pi/kk)*(r1+cos(phi))/2  (1 + hE + sin(phi))/2 constraint g_plane
9   cos(pi/kk)*cos(phi)         sin(pi/kk)*cos(phi)         sin(phi)    constraint g_plane sphere

// Inversion of the fundamental piece with respect to `sphere` x -> x/|x|^2
// The image of vertex j is new vertex j+10 except vertexes 4 and 9 that are fixed.

11 r1/((1+hE)^2 + r1^2)         0         (1+hE)/((1+hE)^2 + r1^2) constraint y_plane sphere_in
12 2*(1+r1+r2)/((1+hE)^2 + (1+r1+r2)^2)   0     2*(1+hE)/((1+hE)^2 + (1+r1+r2)^2) constraint y_plane
13 1/(1+r2)                     0                   0 constraint y_plane z_plane
// 14 = 4
15 2*(1+r1)*cos(theta)/(2+hE*(2+hE)+r1*(2+r1))  2*(1+r1)*sin(theta)/(2+hE*(2+hE)+r1*(2+r1))   2*(1+hE)/(2+hE*(2+hE)+r1*(2+r1))  
16 r1*cos(theta)/((1+hE)^2 + r1^2)    r1*sin(theta)/((1+hE)^2 + r1^2)   (1+hE)/((1+hE)^2 + r1^2) constraint sphere_in
17 r1*cos(pi/kk)/((1+hE)^2 + r1^2)    r1*sin(pi/kk)/((1+hE)^2 + r1^2)   (1+hE)/((1+hE)^2 + r1^2) constraint sphere_in g_plane
18 2*(r1+cos(phi))*cos(pi/kk)/(2+hE*(2+hE)+r1^2+2*r1*cos(phi) + 2*(1+hE)*sin(phi))    2*(r1+cos(phi))*sin(pi/kk)/(2+hE*(2+hE)+r1^2+2*r1*cos(phi) + 2*(1+hE)*sin(phi))  2*(1+hE+sin(phi))/(2+hE*(2+hE)+r1^2+2*r1*cos(phi) + 2*(1+hE)*sin(phi)) constraint g_plane
// 19 = 9


// SYMMETRY PLANES
// Plane y = 0
101 0     0     0
102 1+r1  0     0
103 1+r1  0     1+hE
104 0     0     1+hE

// Plane g_plane
201 (1+r1)*cos(pi/kk)  (1+r1)*sin(pi/kk)  0
202 (1+r1)*cos(pi/kk)  (1+r1)*sin(pi/kk)  1+hE


EDGES
// Fundamental piece
1   1   2     constraint y_plane
2   2   5     
3   5   6     
4   6   1     constraint sphere_top 
5   2   3     constraint y_plane
6   3   4     constraint z_plane
7   4   5
8   4   9     constraint sphere
9   9   8     constraint g_plane
10  8   5
11  8   7     constraint g_plane
12  7   6     constraint sphere_top

// Inversion of the fundamental piece
// Edge j is the image of edge j+20 except edge 8 that is fixed
21 11 12 constraint y_plane
22 12 15
23 15 16
24 16 11 constraint sphere_in
25 12 13 constraint y_plane
26 13 4 constraint z_plane
27  4 15 
// 28 = 8
29  9 18 constraint g_plane
30 18 15 
31 18 17 constraint g_plane
32 17 16 constraint sphere_in

// SYMMETRY PLANES
// Plan3 y = 0
101 101 102 fixed no_refine
102 102 103 fixed no_refine
103 103 104 fixed no_refine
104 104 101 fixed no_refine

// Plan3 g_plane 
201 101 201 fixed no_refine
202 201 202 fixed no_refine
203 202 104 fixed no_refine


FACES
1   1   2   3   4 // frontcolor red
2   5   6   7  -2 // frontcolor blue
3  -7   8   9  10 // frontcolor green
4  11  12  -3 -10 // frontcolor gray

// Inversion of the fundamental piece
// Face j is the image of face j+10.
// We reverse the orientation of the new faces sin the
// inversion invert them
11 -24 -23 -22 -21
12 22 -27 -26 -25
13 -30 -29 -8 27
14 30 23 -32 -31

read

/* Add color to faces */
/* Fundamental piece Outside unit sphere */
set facet frontcolor yellow where original <=4
set facet backcolor gray where original <=4

set facet frontcolor green where original >=11

// EVOLUTION COMMANDS
Initial := { r;r; {V}10; u; V; }
// The following commands help to control the triangulation
vv := { {V}10;u; } // Equiangulation (u) and vertex average (V)
nn := { n 1;{u}10} // Bound the maximum angle (radians) between normals. 
ww := {w 0.005} // Delete faces with area smaller than the value
ll := {l 0.5} // Subdivide edges longer than the value
tt := {t 0.5} // Minimum edges length

// Evolution commands
gogo := {{g50;vv}}
run := {{gogo}2;r;gogo}
re := refine edge where on_constraint sphere

symmetrizeg3 := transform_expr "abcbc"
symmetrizeg5 := transform_expr "abcbc"
symmetrizeg9 := transform_expr "abcbcbcbc"


// SHOW SURFACE
// Use the commands `e` and `g` in graphical mode for hidding the edges and smooth the faces.
s
e
11ldd
q

// EVOLVE
Initial

// After the initial triangulation is set use the 
// run command and symetrize for get the complete surface.
// For large genus it is better to simply evolve the initial surface
// using g200


==> anc/parameters-g3.fe <==
// Evolver parameter for a free-booundary minimal surface in S2xS1
// Main file: minimal-S2xS1-inversion.fe
// Jesús Castro-Infantes, José M. Manzano, and Francisco Torralbo.

// Main parameters:
// * eta stands for the curvature of the factor S1
// * hh is half the length of the vertical translation of S2xR that leaves the surface invariant
// * g_genus is the genus of the compact surface in the quotient S2xS1(eta)
// * kk is the angle between the vertical planes of symmetry
parameter eta = 4.5       // eta >= 2 
parameter hh = pi/eta     // The surface is invariant by a vertical translation of 2*hh in S2xR
parameter g_genus = 3     // g >= 3
parameter kk = g_genus -1 

// The following auxiliary parameters were manually tweaked to help Surface Evolver in 
// the evolution proccess in Evolver.
parameter hE = exp(hh)-1    
parameter r1 = 0.4          // It must be positive
parameter r2 = 0.3          // It must be positive
parameter theta = pi/(2*kk) // It must be less than pi/kk
parameter phi = pi/4        // It must be less than pi/2


==> anc/parameters-g5.fe <==
// Evolver parameter for a free-booundary minimal surface in S2xS1
// Main file: minimal-S2xS1-inversion.fe
// Jesús Castro-Infantes, José M. Manzano, and Francisco Torralbo.

// Main parameters:
// * eta stands for the curvature of the factor S1
// * hh is half the length of the vertical translation of S2xR that leaves the surface invariant
// * g_genus is the genus of the compact surface in the quotient S2xS1(eta)
// * kk is the angle between the vertical planes of symmetry
parameter eta = 4.5       // eta >= 2 
parameter hh = pi/eta     // The surface is invariant by a vertical translation of 2*hh in S2xR
parameter g_genus = 5     // g >= 3
parameter kk = g_genus -1 

// The following auxiliary parameters were manually tweaked to help Surface Evolver in 
// the evolution proccess in Evolver.
parameter hE = exp(hh)-1    
parameter r1 = 0.5          // It must be positive
parameter r2 = 0.15          // It must be positive
parameter theta = pi/(2*kk) // It must be less than pi/kk
parameter phi = pi/4        // It must be less than pi/2


==> anc/parameters-g9.fe <==
// Evolver parameter for a free-booundary minimal surface in S2xS1
// Main file: minimal-S2xS1-inversion.fe
// Jesús Castro-Infantes, José M. Manzano, and Francisco Torralbo.

// Main parameters:
// * eta stands for the curvature of the factor S1
// * hh is half the length of the vertical translation of S2xR that leaves the surface invariant
// * g_genus is the genus of the compact surface in the quotient S2xS1(eta)
// * kk is the angle between the vertical planes of symmetry
parameter eta = 4.5      // eta >= 2 
parameter hh = pi/eta     // The surface is invariant by a vertical translation of 2*hh in S2xR
parameter g_genus = 9     // g >= 3
parameter kk = g_genus -1 

// The following auxiliary parameters were manually tweaked to help Surface Evolver in 
// the evolution proccess in Evolver.
parameter hE = exp(hh)-1    
parameter r1 = 0.5          // It must be positive
parameter r2 = r1/5          // It must be positive
parameter theta = 1*pi/(3*kk) // It must be less than pi/kk
parameter phi = pi/4        // It must be less than pi/2

